Dynamical bond cooperativity enables very fast and strong binding between sliding surfaces

Cooperative binding affects many processes in biology, but it is commonly addressed only in equilibrium. In this work we explore dynamical cooperativity in driven systems, where the cooperation occurs because some of the bonds change the dynamical response of the system to a regime where the other bonds become active. To investigate such cooperativity we study the frictional binding between two flow driven surfaces that interact through a large population of activated bonds. In particular, we study systems where each bond can have two different modes: one mode corresponds to a fast forming yet weak bond, and the other is a strong yet slow forming bond. We find considerable cooperativity between both types of bonds. Under some conditions the system behaves as if there were only one binding mode, corresponding to a strong and fast forming bond. Our results may have important implications on the friction and adhesion between sliding surfaces containing complementary binding motifs, such as in the case of cells binding to the vessel walls under strong flowing conditions.

==> Code/analyse.m <==
%% Load results from finished simulations and analyse them
% Run simulations using wrapper.m
%
% Jorgen Kjoshagen Tromborg and Alfredo Alexander-Katz 2015
% j.k.tromborg@fys.uio.no
%
% The script uses wrapper_* variable names to avoid accidentally overwriting with
% variables names from the files being loaded.

clear; 
close all; 
clc;

%% Simulations to choose from (run wrapper.m first)
s.a001.folder = './Vseries_Ntype_3_1';
% -------------------------------------------------------------------------
% Example results from wrapper.m
s.a002.folder = './Vseries_Ntype_5_1';

%% Choose
simulations = {'a001'}; % e.g. {'a001','a002'} to plot results from multiple simulation series together
isPlotEstimatedArrestTimeHistograms = false;

disp('Tip: Load any individual simulation and call plotTimeEvolution(parameters,results) to see the detailed time evolution.')
disp('Example: load(''./Vseries_Ntype_5_1/V=0.8/1.mat''); plotTimeEvolution(parameters,results);')

%% Figure setup
% Vslider vs Vfluid
hfig_VsliderVsVfluid = figure('name','Object speed');
hax_VsliderVsVfluid  = gca;
hold all;
xlabel('Fluid speed')
ylabel('Object speed')

% Time to arrest (for simulations with strong bonds, estimated from
% fraction of strong bonds)
hfig_timeWhenFractionOfStrongBondsExceededThreshold = figure('name','Estimated arrest time');
hax_timeWhenFractionOfStrongBondsExceededThreshold  = gca;
hold all;
xlabel('Fluid speed')
ylabel('Estimated object arrest time')
title('To improve statistics, perform multiple runs with identical settings')

% End-of-simulation-time (for reliable results, this needs to equal steady
% state) bond fraction
hfig_bondFractions = figure('name','Bond fractions at end of simulation');
hax_bondFractions  = gca;
hold all;
xlabel('Fluid speed')
ylabel('Bond fractions')
title('This plot works best for a single series of simulations, or two closely related ones')

%% Loop over simulations
disp('Looping over simulations')
for loop = 1:length(simulations)
    % Load and analyse
    simulation = simulations{loop};
    folder = s.(simulation).folder;
    load(fullfile(folder,'V_vec.mat'));
    % Collect results for
    % - average slider speed with respect to the substrate, in second half
    % of time series
    wrapper_v = zeros(size(wrapper_V_fluid_vec));
    % - arrest time (estimate from increase in proportion of bonds that are
    % in the strongly bonded state)
    wrapper_timeWhenFractionOfStrongBondsExceededThreshold.mean = nan(size(wrapper_V_fluid_vec));
    wrapper_timeWhenFractionOfStrongBondsExceededThreshold.std  = nan(size(wrapper_V_fluid_vec));
    strongBondFractionThreshold = 0.2; % Arbitrary small value, but large enough that fluctuations around zero are not a problem
    % - "steady state" (end-of-simulation-time state would be more
    % accurate) bond fractions
    wrapper_fraction_of_bonds_in_each_state = zeros(length(wrapper_V_fluid_vec),3);
    averageBondFractionsOverNtUnitsOfTime = 10;
    for wrapper_k = 1:length(wrapper_V_fluid_vec)
        V = wrapper_V_fluid_vec(wrapper_k);
        % Load the simulations
        subfolder = fullfile(folder,['V=' num2str(V)]);
        load(fullfile(subfolder,'counter.mat')); if true; disp([num2str(counter) ' entries for V_fluid=' num2str(V)]); end;
        v_tmp = zeros(counter,1);
        t_tmp = nan(counter,1);
        bondFractions_tmp = zeros(counter,3);
        for wrapper_l = 1:counter
            load(fullfile(subfolder,[num2str(wrapper_l), '.mat']));
            % The average slider speed
            v_tmp(wrapper_l) = mean(results.v(round(end/2):end));
            % The estimated arrest time
            tmp = results.t(find(results.fraction_of_bonds_in_each_state(:,3)>strongBondFractionThreshold,1,'first'));
            if ~isempty(tmp); t_tmp(wrapper_l) = tmp; end;
            % The end-of-simulation-time bond fractions
            wrapper_t1 = results.t(end);
            if wrapper_t1 <= 150 % arbitrary number, should correspond to steady state (except near transition, of course)
                warning(['Simulation time is only ' num2str(wrapper_t1)]);
            else
                timeIndicesToAverageBondFractionsOver = find(results.t>=wrapper_t1-averageBondFractionsOverNtUnitsOfTime);
                bondFractions_tmp(wrapper_l,:) = mean(results.fraction_of_bonds_in_each_state(timeIndicesToAverageBondFractionsOver,:),1);
            end
        end
        wrapper_v(wrapper_k) = mean(v_tmp);
        wrapper_timeWhenFractionOfStrongBondsExceededThreshold.mean(wrapper_k) = mean(t_tmp);
        wrapper_timeWhenFractionOfStrongBondsExceededThreshold.std(wrapper_k)  = std(t_tmp);
        if isPlotEstimatedArrestTimeHistograms
            % Plot histograms of estimated arrest time
            figure('name','Arrest time histogram')
            hist(t_tmp)
            xlabel('Estimated arrest time')
            ylabel('Count')
            title([simulations ': V_fluid=' num2str(V)],'interpreter','none')
            disp('Optionally call [hax,fitresult] = fitUsingCumulativeDistribution(t_tmp,numberOfBins,''gaussian'') to perform a fit to the data (the fit does not depend on your choice of numberOfBins, but the histogram will).')
        end
        wrapper_fraction_of_bonds_in_each_state(wrapper_k,:) = mean(bondFractions_tmp,1);
        
    end
    % Plot
    plot(hax_VsliderVsVfluid,wrapper_V_fluid_vec,wrapper_v,'.-')
    errorbar(hax_timeWhenFractionOfStrongBondsExceededThreshold,wrapper_V_fluid_vec,wrapper_timeWhenFractionOfStrongBondsExceededThreshold.mean,wrapper_timeWhenFractionOfStrongBondsExceededThreshold.std,'.-');
    plot(hax_bondFractions,wrapper_V_fluid_vec,wrapper_fraction_of_bonds_in_each_state,'.-')
end

%% Figure wrapup: Vslider vs Vfluid
% Add parameter information
% Freeze axes and make room for more on the right
figure(hfig_VsliderVsVfluid)
hax = hax_VsliderVsVfluid;
set(hax,'units','centimeters')
set(hfig_VsliderVsVfluid,'position',[2000-750+560 296 750 420])
xlims = get(hax,'xlim');
ylims = get(hax,'ylim');
text(xlims(2),ylims(2),evalc('disp(parameters)'),...
    'parent',hax,...
    'interpreter','none',...
    'horizontalalignment','left',...
    'verticalalignment','top',...
    'FontName','Monospaced')
% Add a legend
legend(hax,simulations,'location','northwest')

%% Figure wrapup: Time to arrest
% Add a legend
hax = hax_timeWhenFractionOfStrongBondsExceededThreshold;
legend(hax,simulations,'location','northwest')


==> Code/findForceFromBonds.m <==
function [F_b,bonds] = findForceFromBonds(~,~,v,parameters,bonds)
% Find the force in the bonds and evolve the bonds.
%
% Using indexing directly into the vector entries for bond properties.
% Thus, if bond is in state q=2, kappa(2), k_on0(2) etc. will be used.

ind_intact = bonds.q~=0;

% Evolve the bond length (equation 3 of Filippov et al. 2004 Friction through Dynamical Formation and Rupture of Molecular Bonds)
vbonds = zeros(size(bonds.q));
vbonds(ind_intact)  = v;
vbonds(~ind_intact) = -parameters.lambda.*bonds.x(~ind_intact);
bonds.x = bonds.x + parameters.dt*vbonds;

% Calculate the force in each bond
lbonds = sqrt(bonds.x.^2+parameters.h2);
fbonds = zeros(size(bonds.q));
fbonds(ind_intact) = parameters.kappa(bonds.q(ind_intact)).*(lbonds(ind_intact)-parameters.l0);
bonds.fx = -fbonds.*bonds.x./lbonds;

% Calculate the net force from all the bonds (equation 2 of Filippov et al. 2004 Friction through Dynamical Formation and Rupture of Molecular Bonds, correct the sign)
F_b = sum(bonds.fx);

% Evolve the on/off state of each bond (equation 4 of Filippov et al. 2004 Friction through Dynamical Formation and Rupture of Molecular Bonds)
% Bonds that are broken and may reform
Nbroken = nnz(~ind_intact);
% Which bond type to try to form? For each potential bond, attempt fraction
% reflects the bond type fraction.
xi = rand(Nbroken,1);
Ntype = parameters.Ntype;
fractions = cumsum(Ntype)/sum(Ntype);
larger_than_or_equal = @(A,B) A>=B;
tmp = bsxfun(larger_than_or_equal,fractions,xi);
[~, type] = max(tmp~=0,[],2); % This finds the index of the first non-zero element on each row
% Probability of forming each bond type
switch parameters.bindingAttempts
    case 'competitive';
        k_on0    = parameters.k_on0;
    case 'additive'
        % Make Ntype = [2 0] form bonds with twice the probability of Ntype
        % = [1 0]. Also, maintain probability of forming strong bonds when
        % the weak bonds are introduced, i.e. probability of forming a
        % strong bond for Ntype = [1 1] and [0 1] is the same. There is
        % still competition between the bonds in that each bond can only
        % exist as one type at a time, but the bond formation attempts are
        % now additive.
        k_on0    = parameters.k_on0*sum(Ntype);
    otherwise
        error(['Binding attempts rule ' parameters.bindingAttempts ' has not been implemented.'])
end
tau      = parameters.a/abs(v);
tau_0    = parameters.tau_0;
DeltaTau = parameters.DeltaTau;
new_type = nan(Nbroken,1);
for k = 1:length(Ntype)
    inds_type_k = type==k;
    Nattempts = sum(inds_type_k);
    heaviside_binds = bind(Nattempts,k_on0(k),tau(k),tau_0(k),DeltaTau(k),parameters);
    new_type(inds_type_k) = k*heaviside_binds;
end
bonds.q(~ind_intact) = new_type;
% Bonds that are intact and may break
type = bonds.q(ind_intact);
k0 = parameters.k0(type);
fi = fbonds(ind_intact);
DeltaX = parameters.DeltaX(type);
Nattempts = sum(ind_intact);
heaviside_unbinds = unbind(Nattempts,k0,fi,DeltaX,parameters);
bonds.q(ind_intact) = type-type.*heaviside_unbinds;
end

function heaviside_unbinds = unbind(Nattempts,k0,fi,DeltaX,parameters)
k_off = k0.*exp(parameters.beta*fi.*DeltaX);
xi = rand(1,Nattempts);
heaviside_unbinds = xi<parameters.dt*k_off;
end

function heaviside_binds = bind(Nattempts,k_on0,tau,tau_0,DeltaTau,parameters)
k_on = k_on0*g(tau,tau_0,DeltaTau,parameters);
xi = rand(1,Nattempts);
heaviside_binds = xi<parameters.dt*k_on;
end

function val = g(tau,tau_0,DeltaTau,parameters)
switch parameters.gfunction;
    case 'atan'
        % The atan() function more or less has the properties g() are supposed to
        % have. The result is not strictly equal to one for all tau>tau_0, but for
        % tau \gg tau_0 it is.
        % Example:
        % figure; tau_0=2; DeltaTau=0.1; tau = linspace(-10,10,1e4); y = (pi/2+atan((tau-tau_0)/DeltaTau))/pi; plot(tau,y); xlabel tau; ylabel g; title(['$\tau_0$=' num2str(tau_0) ', $\Delta\tau=$' num2str(DeltaTau)],'interpreter','latex')
        val = (pi/2+atan((tau-tau_0)/DeltaTau))/pi;
    case 'tanh'
        % For the same DeltaTau, the tanh() function is much sharper than
        % the atan() function is.
        % Example:
        % figure; tau_0=2; DeltaTau=0.1; tau = linspace(-10,10,1e4); y = (1+tanh((tau-tau_0)/DeltaTau))/2; plot(tau,y); xlabel tau; ylabel g; title(['$\tau_0$=' num2str(tau_0) ', $\Delta\tau=$' num2str(DeltaTau)],'interpreter','latex')
        val = (1+tanh((tau-tau_0)/DeltaTau))/2;
    case 'heaviside'
        % The Heaviside step function ignores DeltaTau and is the sharpest
        % alternative.
        % Example:
        % figure; tau_0=2; DeltaTau=0.1; tau = linspace(-10,10,1e4); y = tau>tau_0; plot(tau,y); xlabel tau; ylabel g; title(['$\tau_0$=' num2str(tau_0) ', $\Delta\tau=$' num2str(DeltaTau)],'interpreter','latex')
        val = tau>tau_0;
    otherwise
        error(['gfunction = ' parameters.gfunction ' has not been implemented.'])
end
end

==> Code/findNetForce.m <==
function [F,F_b,F_eta,bonds] = findNetForce(t,x,v,parameters,bonds)
% Find net force according to force evolution law

% Force from moving fluid
F_eta = parameters.eta*(parameters.V_fluid - v);

% Force from bonds
[F_b,bonds] = findForceFromBonds(t,x,v,parameters,bonds);

% Net force
F = F_eta + F_b;

==> Code/fitUsingCumulativeDistribution.m <==
function [hax,fitresult] = fitUsingCumulativeDistribution(data,numBins,distribution)

% For a list of numbers (case in point: estimated arrest times), fit an
% analytical expression by using the cumulative of the distribution you
% want. Plot together with a histogram of the data.
%
% Perform the fit on the cumulative rather than on a histogram, to avoid
% errors introduced by choice of histogram bin size 

data = sort(data)';
cumulative = (1:length(data))/length(data);

[xData, yData] = prepareCurveData( data, cumulative );
switch distribution
    case 'gaussian'     
        % Set up fittype and options.
        ft = fittype( '0.5*(1+erf((x-m)/(s*sqrt(2))))', 'independent', 'x', 'dependent', 'y' );
        opts = fitoptions( 'Method', 'NonlinearLeastSquares' );
        opts.Display = 'Off';
        opts.StartPoint = [mean(data) std(data)];
        % Fit model to data.
        [fitresult, gof] = fit( xData, yData, ft, opts );
        disp(fitresult);
        fit_evaluated = 1/(fitresult.s*sqrt(2*pi))*exp(-(data-fitresult.m).^2/(2*fitresult.s^2));
    case 'lognormal'
        % The log-normal distribution
        %1./(x*s*sqrt(2*pi)).*exp(-(log(x)-m).^2/(2*s^2))
end

% Plot cumulative (to check the fit), and the underlying function
figure('name','Data and fit')
subplot(1,2,1)
% Plot fit with data.
plot(fitresult,xData,yData);
xlabel('Value of variable')
ylabel Cumulative
% Check the fit against a histogram
hax = subplot(1,2,2);
[N,X] = hist(data,numBins);
N = N/(length(data)*diff(X(2:3)));
bar(X,N,'barwidth',1,'facecolor',[.5 .5 .5])
hold on
plot(data,fit_evaluated,'r')
xlabel('Value of variable')
ylabel('Distribution')


==> Code/main.m <==
% Main file, including time integrator, for the simulations in 
% Jorgen Kjoshagen Tromborg and Alfredo Alexander-Katz 2015
% j.k.tromborg@fys.uio.no
%
% We solve the motion forwards in time using the leapfrog (velocity
% Verlet) method even though there is a viscous term, which reduces the
% accuracy of this method compared to the case where forces only depend on
% positions. There are not really any better integrators with one force
% evaluation per step, and the force discontinuities associated with bond
% rupture reduce the accuracy of more expensive, nominally higher-order
% methods anyway.
%
% This file is best called from wrapper.m

function main(V_fluid,Ntype,filename)
isSaveResults = true;

%% Parameters 
% For the bonds, there are vector entries. Each entry is for one type of
% bond.
% The bonds
N = 300;
% The damping
eta = 0.25*N;
% The block
M = N;
% The bonds again
kappa = [10 10];
h = 1;
lambda = 0.4*eta/M;
l0 = 1;
k0 = [0.2 0.001];
k_on0 = [0.1 0.1];
V0 = [1 0.1];
a = [1 1];
tau_0 = a./V0;
DeltaTau = [0.1 0.1];
beta = 1;
DeltaX = [1 1];
% The integrator
dt = 1e-2;
% V_fluid is an input parameter
% Relative abundance of each type of bond (automatically normalized for
% competitive bond formation attempt probabilities, not normalized for
% additive bond formation attempt probabilities) 
% Ntype is an input parameter
bindingAttempts = 'additive';'competitive';
% Functional form of g()
gfunction = 'tanh';'heaviside';'atan';

% -------------------------------------------------------------------------
% Collect parameters in a struct
parameters.M         = M;
parameters.eta       = eta;
parameters.lambda    = lambda;
parameters.k0        = k0;
parameters.beta      = beta;
parameters.DeltaX    = DeltaX;
parameters.k_on0     = k_on0;
parameters.N         = N;
parameters.V0        = V0;
parameters.a         = a;
parameters.tau_0     = tau_0;
parameters.DeltaTau  = DeltaTau;
parameters.kappa     = kappa;
parameters.h         = h; parameters.h2 = h^2;
parameters.l0        = l0;
parameters.dt        = dt;
parameters.V_fluid   = V_fluid;
parameters.Ntype     = Ntype;
parameters.bindingAttempts = bindingAttempts;
parameters.gfunction = gfunction;

%% Initialization and simulation time
x0 = 0;
v0 = V_fluid;
t0 = 0;
t1 = 150; parameters.t1 = t1;
Nt = (t1-t0)/dt;

x = x0;
v = v0;
% All bonds initially broken
bonds.x = zeros(1,N);
bonds.q = zeros(1,N);round(rand(1,N));

%% Variables for storing results
results.t   = zeros(Nt+1,1);
results.F_b = zeros(Nt+1,1);
results.F_eta = zeros(Nt+1,1);
results.x   = zeros(Nt+1,1);
results.v   = zeros(Nt+1,1);
results.fraction_of_bonds_in_each_state  = zeros(Nt+1,length(Ntype)+1);

%% Time loop
t = t0;
ind = 1;
[F,F_b,F_eta,bonds] = findNetForce(t,x,v,parameters,bonds);
results.t(ind)   = t;
results.F_b(ind) = F_b;
results.F_eta(ind) = F_eta;
results.x(ind)   = x;
results.v(ind)   = v;
results.fraction_of_bonds_in_each_state(ind,:) = histc(bonds.q,0:length(Ntype))/N;
while t < t1
    v = v + 0.5*F/M*dt; % t + dt/2
    
    x  = x + v*dt;       % t + dt
    t = t + dt;
    
    [F,F_b,F_eta,bonds] = findNetForce(t,x,v,parameters,bonds);
    
    v = v + 0.5*F/M*dt; % t + dt
    
    % Save results
    ind = ind+1;
    results.t(ind)   = t;
    results.F_b(ind) = F_b;
    results.F_eta(ind) = F_eta;
    results.x(ind)   = x;
    results.v(ind)   = v;
    results.fraction_of_bonds_in_each_state(ind,:) = histc(bonds.q,0:length(Ntype))/N;
end

%% Save results for later analysis
if isSaveResults
    save(filename) % Filename comes from input when used as function
end


==> Code/plotTimeEvolution.m <==
function plotTimeEvolution(parameters,results)
% Plot time evolution of selected results
%
% Jorgen Kjoshagen Tromborg and Alfredo Alexander-Katz 2015
% j.k.tromborg@fys.uio.no

N = parameters.N;
Ntype = parameters.Ntype;

hfig = figure('name','Report','position',[2000 296 560 630]);
set(hfig,'userdata',parameters)
hax1 = subplot(3,1,1); hold all;
plot(results.t,results.F_eta/N);
plot(results.t,-results.F_b/N);
legend({'$F_\eta/N$','$-F_b/N$'},'interpreter','latex')
xlabel('Time')
ylabel('Force / N','interpreter','latex')
hax2 = subplot(3,1,2);
plot(results.t,results.v);
xlabel('Time')
ylabel('Object speed v')
hax3 = subplot(3,1,3);
plot(results.t,results.fraction_of_bonds_in_each_state);
xlabel('Time')
ylabel('Bond states, $\nu$','interpreter','latex')
legend(cellstr(num2str((0:length(Ntype))')))
linkaxes([hax1,hax2,hax3],'x')
% Add parameter information
% Freeze axes and make room for more on the right
hax = findall(hfig,'type','axes');
set(hax,'units','centimeters')
set(hfig,'position',[2000-750+560 296 750 630])
xlims = get(hax1,'xlim');
ylims = get(hax1,'ylim');
text(xlims(2),ylims(2),evalc('disp(parameters)'),...
    'parent',hax1,...
    'interpreter','none',...
    'horizontalalignment','left',...
    'verticalalignment','top',...
    'FontName','Monospaced')



==> Code/wrapper.m <==
% Script to call main() with different parameters for systematic studies of
% parameter space
%
% Jorgen Kjoshagen Tromborg and Alfredo Alexander-Katz 2015
% j.k.tromborg@fys.uio.no

clear; 
close all; 
clc;

% Choose V values
isRunExample = 'Ntype[3,1]';
switch isRunExample
    case 'Ntype[3,1]'
        % This example performs a single simulation per value of V_fluid
        wrapper_V_fluid_vec = repmat([0.01 0.1:0.1:0.7 0.71:0.01:0.9 1 1.1:0.01:1.2 1.3:0.1:1.5],1,1);
        wrapper_Ntype = [3 1];
    case 'Ntype[5,1]'
        % This example performs five simulations per value of V_fluid
        wrapper_V_fluid_vec = repmat([0.01 0.1:0.1:1.1 1.11:0.01:1.25 1.3:0.1:1.5],1,5);
        wrapper_Ntype = [5 1];
end

% Choose folder, create it if necessary
folder = ['./Vseries_Ntype' num2str(wrapper_Ntype,'_%d')];
if exist(folder,'dir')
    choice = input(['Folder ' folder ' exists. Are you sure you want to add simulations to this folder? (no): '],'s');
    switch choice
        case {'y','yes'};
            % No need to do anything.
        otherwise
            disp('Aborting wrapper.m')
            return;
    end
else
    mkdir(folder);
end

%% Call main repeatedly
% Run simulations in parallel
% First, we need to resolve file names so that parfor loop below can run in
% parallel.
filenames = cell(size(wrapper_V_fluid_vec));
for k = 1:length(wrapper_V_fluid_vec)
    V = wrapper_V_fluid_vec(k);
    subfolder = fullfile(folder,['V=' num2str(V)]);
    if exist(subfolder,'dir');
        % At least one run has been performed with these settings already,
        % add new results to the same folder
        load(fullfile(subfolder,'counter.mat'));
        counter = counter + 1;
    else
        % No previous runs with these settings, create a folder and a
        % counter
        mkdir(subfolder);
        counter = 1;
    end
    save(fullfile(subfolder,'counter.mat'),'counter');
	filenames{k} = fullfile(subfolder,[num2str(counter) '.mat']);
end
% Now enter the parallel loop (parfor only works on outer loop, so avoid having inner loops)
% Vfluid values from Vvec. Other parameters are set in main.m
tic
disp('Entering parfor loop')
disp(['Will run ' num2str(length(wrapper_V_fluid_vec)) ' simulations. This may take some time.'])
parfor k = 1:length(wrapper_V_fluid_vec)
    V = wrapper_V_fluid_vec(k);
    filename = filenames{k};
	main(V,wrapper_Ntype,filename)
end
toc

%% Save/update vector of V values
filename = fullfile(folder,'V_vec.mat');
if exist(filename,'file')
    % Add the new data to the existing
    tmp = wrapper_V_fluid_vec;
    load(filename);
    wrapper_V_fluid_vec = [wrapper_V_fluid_vec,tmp];
end
wrapper_V_fluid_vec = sort(unique(wrapper_V_fluid_vec));
save(fullfile(folder,'V_vec.mat'),'wrapper_V_fluid_vec')

% Indicate with a system beep that script is finished
load chirp.mat;
sound(y);
